Mixed Precision Fermi-Operator Expansion on Tensor Cores From a Machine Learning Perspective

We present a second-order recursive Fermi-operator expansion scheme using mixed precision floating point operations to perform electronic structure calculations using tensor core units. A performance of over 100 teraFLOPs is achieved for half-precision floating point operations on Nvidia's A100 tensor core units. The second-order recursive Fermi-operator scheme is formulated in terms of a generalized, differentiable deep neural network structure, which solves the quantum mechanical electronic structure problem. We demonstrate how this network can be accelerated by optimizing the weight and bias values to substantially reduce the number of layers required for convergence. We also show how this machine learning approach can be used to optimize the coefficients of the recursive Fermi-operator expansion to accurately represent fractional occupation numbers of the electronic states at finite temperatures.

==> anc/SI.tex <==

\documentclass[preprintnumbers,amsmath,amssymb]{revtex4-2}

\usepackage{graphicx}
\usepackage{algorithm}
\usepackage{algorithmic}
\usepackage{xcolor}
\usepackage{listings}
\usepackage{tcolorbox}
\usepackage{color,soul}
\usepackage{listings}
\usepackage{minted}

\definecolor{dkgreen}{rgb}{0,0.6,0}
\definecolor{gray}{rgb}{0.5,0.5,0.5}
\definecolor{mauve}{rgb}{0.58,0,0.82}



\begin{document}

    \preprint{LA-UR-21-20350}
    
    \title{Supporting Information Document for: Mixed Precision Fermi-Operator Expansion on Tensor Cores from a Machine Learning Perspective}
    
    \author{Joshua Finkelstein$^{\dagger *}$, Justin Smith$^\dagger$, Susan M. Mniszewski$^\ddagger$, Kipton Barros$^\dagger$, Christian F. A. Negre$^{\dagger *}$, Emanuel H. Rubensson$^{\dagger \dagger}$, Anders M. N. Niklasson$^\dagger$}
    \email{jdf@lanl.gov, cnegre@lanl.gov, amn@lanl.gov}
    \affiliation{$^\dagger$Theoretical Division, Los Alamos National Laboratory, Los Alamos, New Mexico 87545}
    \affiliation{$^\ddagger$Computer, Computational, and Statistical Sciences Division, Los Alamos National Laboratory, Los Alamos, New Mexico 87545}
    \affiliation{$^{\dagger \dagger}$Division of Scientific Computing, Department of Information Technology, Uppsala University, Box 337, SE-751 05 Uppsala, Sweden}
    
    \date{\today}
    
        \maketitle
\section{Supplementary Information}

    \subsection{The Deep-NN SP2 Algorithm}
    
    In this section we share a Python implementation of our deep neural network SP2 algorithm using NumPy half and single precision data types. Some routines have been altered from actual implementation due to our preference for clarity of exposition over speed.
    
    %\subsection{Construction of H}
    %\begin{tcolorbox}
    %\inputminted{python}{DNNSP2-H.py}
    %\end{tcolorbox}


\lstset{frame=tb,
  language=Python,
  aboveskip=3mm,
  belowskip=3mm,
  showstringspaces=false,
  columns=flexible,
  basicstyle={\small\ttfamily},
  numbers=none,
  numberstyle=\tiny\color{gray},
  keywordstyle=\color{blue},
  commentstyle=\color{dkgreen},
  stringstyle=\color{mauve},
  breaklines=true,
  breakatwhitespace=true,
  tabsize=3
}

\begin{lstlisting}
#!/usr/bin/env python
import numpy as np

def generate_H(N):
    """Initialize symmetric test Hamiltonian"""
    H=np.zeros((N,N))
    
    for i in range(0,N):
        for j in range(i,N):
            H[i,j] = np.exp(-.5*np.abs(i-j))*np.sin(i+1);
            H[j,i] = H[i,j];
    return H

def dual_half(X):
    """ Calculation of X^2 as defined in Algorithm 2. 
    
    Note that precision in numpy is closed under algebraic operations
    when of the same data type and inherits the precision of the
    highest precision operand when not of the same data type.
    """
    X0 = np.single(np.half(X))                      # First part of half precision representation of S, 
                                                    # use np.single to allow single precision accumulation
    
    X1 = np.single(np.half(X-X0))                   # Second part of half precision representation of S
                                                    # use np.single to allow single precision accumulation
    
    X0X0 = np.matmul(X0,X0)           
    X0X1 = np.matmul(X0,X1)          
    X = X0X0 + (X0X1 + np.transpose(X0X1))  
    return X

#### DEEP-NN FORMULATION OF THE RECURSIVE SP2 FERMI-OPERATOR EXPANSION SCHEME
if __name__=="__main__":  #execute main script only when directly called from the command line

    #### INITIALIZE
    eps = 1e-4                         # Small value such that +/- eps is finite in single precision
    Csp2 = 4.5                         # Convergence criterion as derived in the Appendix
    sgn = 0                            # Initial value of sgn
    N = 200                            # Hamiltonian size
    Nocc = 20                          # Occupation number
    I = np.eye(N)                      # Identity matrix
    maxlayer = 100                     # Maximum number of layers
    v_sgn = np.zeros(maxlayer)         # Keeps track of binary in-place learning choices
    idemp_err = np.zeros(maxlayer)     # Local error estimate

    #### IMPLEMENT POST-PROCESSING ACTIVATION FUNCTION REFINEMENT OR NOT
    Refinement = True                  # True or False

    #### LOAD/CONSTRUCT HAMILTONIAN AS INPUT LAYER
    H = generate_H(N)                  # Construct symmetric N x N Hamiltonian matrix

    #### INITIAL IN-PLACE LEARNING FOR FIRST LAYER
    h1 = -1.867                        # Spectral lower bound
    hN = 1.867                         # Spectral upper bound
    W0 = -1/(hN-h1)                    # Initial weight (scalar)
    B0 = (hN/(hN-h1))*I                # Initial Bias (diagonal matrix) 

    #### INITIAL LINEAR TRANSFORM
    S = W0*H + B0                      # Fold and re-scale spectrum of H inside interval [0,1]
    S = np.single(S)                   # Store S in single precision
    TrS = np.trace(S)                  # Store occupation estimate

    #### COMPUTATIONAL DEEP LAYERS
    for layer in range(maxlayer):

        #### ACTIVATION FUNCTION FROM TWO DUAL HALF PRECISION MATRIX-MATRIX MULTIPLICATIONS
        X = dual_half(S)               # Execute half precision matrix multiplication 
                                       # with single precision accumulation
                                       
        TrX = np.trace(X)              # Approximate occupation number
    

        #### ESTIMATE IDEMPOTENCY ERROR
        idemp_err[layer] = TrS-TrX     # Error estimate for in-place learning and convergence control

        #### LEARNING THROUGH A BINARY ON-THE-FLY IN-PLACE ERROR MINIMIZATION, WHERE sgn = (+/-)1
        sgn = np.sign(np.abs(2*TrS - TrX - Nocc)       # Determine sgn
        - np.abs(TrX - Nocc) - sgn*eps)      
        v_sgn[layer] = sgn                             # Update the sgn vector 
        W = sgn                                        # Weight
        B = (1-sgn)*S                                  # Bias

        #### LINEAR TRANSFORMATION
        S = W*X + B                                    # Affine linear transform, apply weight and bias 

        #### CALCULATE NEW OCCUPATION ESTIMATE
        TrS = W*TrX + (1-sgn)*TrS                      # Update trace

        #### TEST CONVERGENCE CRITERION
        if (idemp_err[layer] <= 0):                    # If error is 0 or less, has converged
          break
        if (layer > 1 and v_sgn[layer-1] !=            # Otherwise, converges when second order 
        v_sgn[layer-2] and idemp_err[layer]            # idempotency error behavior no longer true
        >= Csp2*idemp_err[layer-2]*idemp_err[layer-2]):
          break

    #### POST-PROCESSING REFINEMENT STEP
    if Refinement:
      #### WITH ACTIVATION FUNCTION REFINEMENT, f(X) = (2*X - X^2)^2, IN DOUBLE PRECISION
      X = np.double(S)                                 # Convert density matrix approximation to double precision
      X = 2*X-np.matmul(X,X)             
      TrS = np.trace(X)
      X = np.matmul(X,X)                               # Final activation function (2X - X^2)^2 [or 2*X^2 - X^4]
      TrX = np.trace(X)
      idemp_err[layer+1] = TrS-TrX
      D = X                                            # Output layer estimate of density matrix D
    else:
      #### WITHOUT DOUBLE PRECISION ACTIVATION FUNCTION REFINEMENT, f(X) = X 
      D = np.double(S)                                 # Output layer estimate of density matrix D 

\end{lstlisting}

\subsection{The Accelerated Deep-NN SP2 Algorithm}

Here we present the accelerated deep neural network SP2 method, obtained from the machine-learning perspective detailed in the article. The explicit values for the optimized weight and bias values are given in the script below. In this version, we have chosen the post-processing refinement step to be $2X^2 - X^4$, but we could have alternatively used $(2X - X^2)^2$ or a conditional statement using either, as described in the main text.
    
\begin{lstlisting}
    #!/usr/bin/env python
    import numpy as np


    def generate_H(N):
    """initialize randomized symmetric test Hamiltonian"""
    
    H=np.zeros((N,N))
    for i in range(0,N):
        for j in range(i,N):
            H[i,j] = np.exp(-.5*np.abs(i-j))*np.sin(i+1);
            H[j,i] = H[i,j];
    return H

    def dual_half(X):
    """ Calculation of X^2 as defined in Algorithm 2. 
    
    Note that precision in numpy is closed under algebraic operations
    when of the same data type and inherits the precision of the
    highest precision operand when not of the same data type.
    """
    X0 = np.single(np.half(X))                      # First part of half precision representation of S, 
                                                    # use np.single to allow single precision accumulation
    
    X1 = np.single(np.half(X-X0))                   # Second part of half precision representation of S
                                                    # use np.single to allow single precision accumulation
    
    X0X0 = np.matmul(X0,X0)           
    X0X1 = np.matmul(X0,X1)          
    X = X0X0 + (X0X1 + np.transpose(X0X1))  
    return X

#### DEEP-NN FORMULATION OF THE RECURSIVE SP2 FERMI-OPERATOR EXPANSION SCHEME
if __name__=="__main__":  #execute main script only when directly called from the command line

    #### INITIALIZE
    eps = 1e-4                         # Small value such that +/- eps is finite in single precision
    Csp2 = 4.5                         # Convergence criterion as derived in the Appendix
    sgn = 0                            # Initial value of sgn
    N = 200                            # Hamiltonian size
    Nocc = 20                          # Occupation number
    I = np.eye(N)                      # Identity matrix
    maxlayer = 100                     # Maximum number of layers
    v_sgn = np.zeros(maxlayer)         # Keeps track of binary in-place learning choices
    idemp_err = np.zeros(maxlayer)     # Local error estimate
    
    #### IMPLEMENT POST-PROCESSING ACTIVATION FUNCTION REFINEMENT OR NOT
    Refinement = True                  # Or False

    #### LOAD/CONSTRUCT HAMILTONIAN AS INPUT LAYER
    H = generate_H(N)                  # Construct symmetric  N x N Hamiltonian matrix
    eh = -1.748                        # Initial estimates of HOMO
    el = -1.741                        # and LUMO eiganvalues

    #### INITIAL IN-PLACE LEARNING FOR FIRST LAYER
    h1 = -1.867                        # Spectral lower bound
    hN = 1.867                         # Spectral upper bound
    W0 = -1/(hN-h1)                    # Weight (scalar)
    B0 = (hN/(hN-h1))*I                # Bias (diagonal matrix)

    w0 = -1/(hN-h1)           
    b0 = (hN/(hN-h1)) 

    #### INITIAL LINEAR TRANSFORM
    S = W0*H + B0                      # Fold and re-scale spectrum of H inside interval [0,1]
    S = np.single(S)                   # Store S in single precision
    TrS = np.trace(S)                  # Store occupation estimate
    eh = w0*eh + b0                    # Fold and re-scale HOMO eigenvalue
    el = w0*el + b0                    # Fold and re-scale LUMO eigenvalue

    #### COMPUTATIONAL DEEP LAYERS
    for layer in range(maxlayer):

        X = dual_half(S)               # Execute half precision matrix multiplication 
                                       # with single precision accumulation
        xh = eh**2                     # Apply activation function to HOMO
        xl = el**2                     # and LUMO eigenvalues
        TrX = np.trace(X)              # Approximate occupation number

        #### ESTIMATE IDEMPOTENCY ERROR
        idemp_err[layer] = TrS-TrX     # Error estimate for in-place learning and convergence control
        

        #### LEARNING THROUGH A BINARY ON-THE-FLY IN-PLACE ERROR MINIMIZATION, WHERE sgn = (+/-)1
        sgn = np.sign(np.abs(2*TrS - TrX - Nocc)      # Determine sgn
        - np.abs(TrX - Nocc) - sgn*eps)      
        v_sgn[layer] = sgn                            # Update the sgn vector 
        
        if (sgn >= 0):
          W = 4/(4*(1-el)+el*el)                      # Weight
          B = ((el*el*I - 4*el*S)
          /(4*(1-el)+el*el))                          # Bias
          
          #### LINEAR TRANSFORMATION
          S = W*X + B                                 # Affine linear transform, apply weight and bias
          
          #### CALCULATE NEW OCCUPATION ESTIMATE
          TrS = W*TrX + (N*el*el \                    # Update trace
          - 4*el*TrS)/(4*(1-el)+el*el)


          #### APPLY WEIGHT AND BIAS TO HOMO-LUMO EIGENVALUES
          b = (el*el - 4*el*eh)/(4*(1-el)+el*el)
          w = 4/(4*(1-el)+el*el)
          eh = w*xh + b

          b = (el*el - 4*el*el)/(4*(1-el)+el*el)
          w = 4/(4*(1-el)+el*el)
          el = w*xl + b

        else: 
          W = -4/((1+eh)**2)                          # Weight
          B = 4*S/(1+eh)                              # Bias
          
          #### LINEAR TRANSFORMATION
          S = W*X + B                                 # Affine linear transform, apply weight and bias   
          
          #### CALCULATE NEW OCCUPATION ESTIMATE
          TrS = W*TrX + 4*TrS/(1+eh)                  # Update trace

          #### APPLY WEIGHT AND BIAS TO HOMO-LUMO EIGENVALUES
          w = -4/((1+eh)**2)
          b = 4*el/(1+eh)
          el = w*xl + b

          w = -4/((1+eh)**2)
          b = 4*eh/(1+eh)
          eh = w*xh + b
          
        #### TEST CONVERGENCE CRITERION
        if (idemp_err[layer] <= 0):                   # If error is 0 or less, has converged
          break
        if (layer > 1 and v_sgn[layer-1] !=           # Otherwise, converges when second order 
        v_sgn[layer-2] and idemp_err[layer]           # idempotency error behavior no longer true
        >= Csp2*idemp_err[layer-2]*idemp_err[layer-2]):
          break
        
    #### POST-PROCESSING REFINEMENT STEP
    if Refinement:
      #### WITH ACTIVATION FUNCTION REFINEMENT, f(X) = 2X^2 - X^4, IN DOUBLE PRECISION
      X = np.double(S)                                # Convert density matrix approximation to double precision
      X = np.double(np.matmul(X,X))          
      TrS = np.trace(X)
      X = 2*X-np.matmul(X,X)                          # Final activation function 2X^2 - X^4 [or (2X-X^2)^2]
      TrX = np.trace(X)
      idemp_err[layer+1] = TrS-TrX   
      D = X                                           # Output layer estimate of density matrix D
    else:
      #### WITHOUT ACTIVATION FUNCTION REFINEMENT, f(X) = X
      D = np.double(S)                                # Output layer estimate of density matrix D 
    \end{lstlisting}
\end{document}
